Public trust in generative artificial intelligence in China: A mixed-methods scale development and validation study

Public engagement with generative artificial intelligence (GenAI) combines widespread adoption with cautious evaluation, yet existing measures differ in what they conceptualize as trust. This study develops and evaluates a measure of public trust in GenAI in China and situates individual trust judgments within broader public discourse. Using a multistage mixed-methods design, we refined a literature-derived item pool through a pilot survey ($n = 127$) and 68 semi-structured interviews, evaluated the scale in a survey ($N = 934$), and analyzed a corpus of 595,403 Weibo posts from 2023 to 2024. Psychometric analyses yielded a ten-item instrument comprising three correlated dimensions: instrumental, relational, and transparency-grounded trust. The trust composite was positively associated with AI literacy, frequency of AI use, and breadth of use. While the measure captures judgments concerning capability, relational responsiveness, and transparency, privacy, copyright, institutional accountability, and task stakes emerged as broader considerations surrounding trust and reliance in interviews. Weibo discourse showed a decline in attention to work and productivity and growing attention to education and emotional interaction, while source- and topic-standardized evaluative stance showed no systematic shift. This study advances the conceptualization and measurement of public trust in GenAI and situates individual trust judgments within the broader social and informational contexts of its use.

==> anc/supplement_temporal_sensitivity.csv <==
specification,topic_code,topic_name,N,day_clusters,account_proxy_clusters,AME_percentage_points,AME_CI_low_pp_day,AME_CI_high_pp_day,p_day,q_day,p_account,q_account,p_two_way,q_two_way,p_hac3,q_hac3,p_hac7,q_hac7,p_hac14,q_hac14,p_hac30,q_hac30
main_20_months,T01,"Work, productivity, and industrial application",152041,609,73039,-0.4401257685464466,-0.6119730025699258,-0.2682785345229674,5.179535359665267e-07,3.1077212157991602e-06,1.3594778714432084e-61,8.15686722865925e-61,7.421528425148297e-07,4.452917055088978e-06,0.0005121575436706539,0.0030729452620239235,0.002929079771705364,0.011716319086821456,0.003740708404080146,0.015403334964642404,0.0030446532903133,0.0182679197418798
main_20_months,T02,"Content creation, copyright, originality, and AI aesthetics",152041,609,73039,-0.11044860010444714,-0.23941566690253982,0.01851846669364554,0.09527645231977927,0.10652190532796152,5.690546842632788e-10,6.828656211159345e-10,0.09784294511152757,0.10782281330154823,0.1800811382997174,0.21609736595966086,0.21274464500498536,0.2552935740059824,0.22831557474014041,0.29634805527318486,0.20986416962111143,0.31479625443166714
main_20_months,T03,"Credibility, factual accuracy, and transparency",152041,609,73039,0.012002842879972431,-0.03683582986597382,0.060841515625918684,0.6288007256366468,0.6288007256366468,0.27661482765488865,0.27661482765488865,0.6376275168046741,0.6376275168046741,0.7006141948415527,0.7006141948415529,0.7306395548648745,0.7306395548648745,0.7676239192523394,0.7676239192523394,0.8019522018039124,0.8019522018039124
main_20_months,T04,"Privacy, data, and cybersecurity",152041,609,73039,-0.06673588766496678,-0.14702039972454678,0.013548624394613226,0.08901386727254518,0.10652190532796152,1.2643730460306504e-09,1.379316050215255e-09,0.09168836518399134,0.10782281330154823,0.24369958984695672,0.2658540980148619,0.3214999175251766,0.3507271827547381,0.3785342458309984,0.4129464499974528,0.4213579520380145,0.4596632204051067
main_20_months,T05,"Misinformation, deepfakes, and content authenticity",152041,609,73039,0.11098504794358158,0.02149898716858995,0.20047110871857318,0.016993677585661608,0.025490516378492412,5.871088345602166e-19,1.40906120294452e-18,0.017655712390150218,0.026483568585225326,0.1090790863089485,0.16361862946342276,0.18154600689309697,0.2552935740059824,0.24695671272765407,0.29634805527318486,0.31694208307070826,0.3803304996848499
main_20_months,T06,"Fairness, bias, and ethical responsibility",152041,609,73039,0.08897971041923966,-0.013908564061672759,0.19186798490015208,0.09764507988396472,0.10652190532796152,3.013483296903677e-11,4.520224945355516e-11,0.09883757885975254,0.10782281330154823,0.1621663216559469,0.21609736595966086,0.19195943286758366,0.2552935740059824,0.20084290214516953,0.29634805527318486,0.24734207738926384,0.32978943651901843
main_20_months,T07,"Emotional companionship, interaction, and anthropomorphism",152041,609,73039,0.19790447051616336,0.14053198916284007,0.2552769518694866,4.3409409283285976e-11,5.209129113994318e-10,1.9898585161998287e-60,7.959434064799316e-60,6.02585141833843e-11,7.231021702006116e-10,4.77584498623929e-07,5.731013983487148e-06,6.9048098177016515e-06,8.285771781241981e-05,4.674726177944544e-05,0.0005609671413533454,0.0005463069744849129,0.006555683693818955
main_20_months,T08,"Education, learning, AI literacy, and research",152041,609,73039,0.33602776634612924,0.14215268289849084,0.5299028497937677,0.0003993727705239721,0.0015974910820958884,3.187784735685368e-75,3.825341682822441e-74,0.00043339952015037834,0.0017335980806015134,0.0015496853989653118,0.006198741595861247,0.0022399951553409027,0.011716319086821456,0.0038508337411606005,0.015403334964642404,0.00798043975859126,0.03192175903436504
main_20_months,T09,"Governance, regulation, law, and public institutions",152041,609,73039,-0.15272401361602367,-0.2683846067209633,-0.03706342051108408,0.007054299906209234,0.012093085553501545,7.139289464818811e-14,1.4278578929637621e-13,0.009020697054735417,0.015464052093832142,0.06007538248607564,0.10298636997612967,0.11167357873991411,0.1914404206969956,0.15436196030257748,0.26462050337584714,0.1478743062883132,0.259805875389363
main_20_months,T10,"International competition, national innovation, and geopolitics",152041,609,73039,0.0952342706464684,0.028519270458935722,0.1619492708340011,0.0045041958576111625,0.009008391715222325,5.3718442303038595e-11,7.162458973738479e-11,0.005780479212791078,0.011560958425582156,0.030054056495197014,0.06010811299039403,0.05089180505388289,0.10178361010776578,0.08778908553835221,0.17557817107670445,0.15155342731046176,0.259805875389363
main_20_months,T11,Long-term safety and existential risk,152041,609,73039,-0.16556832363421545,-0.2678525191433791,-0.06328412812505177,0.0006483198050215863,0.001944959415064759,1.009118396153161e-55,3.027355188459483e-55,0.0006692396019245656,0.002007718805773697,0.01097553905502314,0.03292661716506942,0.017069637125221714,0.05120891137566514,0.016665543075064296,0.04999662922519289,0.015969339701463692,0.047908019104391075
main_20_months,T12,"Social imaginaries, technological change, and human-AI futures",152041,609,73039,-0.1489984160331006,-0.24789180613785655,-0.050105025928344656,0.003259692829612364,0.007823262791069674,1.6616449823592644e-12,2.8485342554730246e-12,0.004317717667233033,0.01036252240135928,0.02855270171830871,0.06010811299039403,0.0499088141477573,0.10178361010776578,0.07558129783076145,0.17557817107670445,0.10532321436651328,0.2527757144796319
exclude_2024_08,T01,"Work, productivity, and industrial application",143302,578,67570,-0.45246106933836655,-0.6435646116603448,-0.2613575270163883,3.543797604987615e-06,2.1262785629925692e-05,6.213533960430566e-57,3.72812037625834e-56,4.663652674202604e-06,2.7981916045215626e-05,,,0.005764013424121352,0.023056053696485408,,,,
exclude_2024_08,T02,"Content creation, copyright, originality, and AI aesthetics",143302,578,67570,-0.0922443234462347,-0.23709322957855009,0.05260458268608067,0.21449810523491109,0.2573977262818933,1.2320656330941384e-06,1.478478759712966e-06,0.21746498984624962,0.26095798781549956,,,0.34977335704322576,0.4615392206977873,,,,
exclude_2024_08,T03,"Credibility, factual accuracy, and transparency",143302,578,67570,0.007432333332238732,-0.04760277430099104,0.0624674409654685,0.7907637532930238,0.790763753293024,0.5341212665118538,0.5341212665118538,0.7956622853033493,0.7956622853033494,,,0.8502055510603816,0.8502055510603816,,,,
exclude_2024_08,T04,"Privacy, data, and cybersecurity",143302,578,67570,-0.0729153416511123,-0.15896664758484474,0.013135964282620139,0.08249062242208961,0.12373593363313443,4.137604067801978e-11,7.09303554480339e-11,0.08416399149805699,0.1262459872470855,,,0.303113944559552,0.454670916839328,,,,
exclude_2024_08,T05,"Misinformation, deepfakes, and content authenticity",143302,578,67570,0.07517878404735757,-0.01937350023834604,0.1697310683330612,0.12370198409410688,0.1649359787921425,5.005500372933448e-09,7.508250559400173e-09,0.12559682142519346,0.16746242856692461,,,0.3846160172481561,0.4615392206977873,,,,
exclude_2024_08,T06,"Fairness, bias, and ethical responsibility",143302,578,67570,0.030504666779793025,-0.06607660227516794,0.12708593583475397,0.5399959399360637,0.5890864799302512,0.01821504519844198,0.01987095839830034,0.5417509955086743,0.5910010860094629,,,0.6207366701138757,0.6771672764878643,,,,
exclude_2024_08,T07,"Emotional companionship, interaction, and anthropomorphism",143302,578,67570,0.1937336153225434,0.12993298935023093,0.2575342412948559,4.856715492274689e-09,5.828058590729627e-08,7.73817814906806e-52,3.095271259627224e-51,5.9381291167123486e-09,7.125754940054819e-08,,,7.004307287155083e-05,0.0008405168744586099,,,,
exclude_2024_08,T08,"Education, learning, AI literacy, and research",143302,578,67570,0.38420982929229036,0.16258610877708063,0.6058335498075001,0.0003835236066509365,0.001534094426603746,6.048543145388952e-86,7.258251774466743e-85,0.00040966311301616484,0.0016386524520646594,,,0.0019304318135631464,0.011582590881378878,,,,
exclude_2024_08,T09,"Governance, regulation, law, and public institutions",143302,578,67570,-0.1448654488669768,-0.2694849127763189,-0.02024598495763469,0.01830223420037639,0.03660446840075278,1.4073930159269804e-11,2.814786031853961e-11,0.021861788782933222,0.043723577565866444,,,0.16250487252522738,0.2785797814718184,,,,
exclude_2024_08,T10,"International competition, national innovation, and geopolitics",143302,578,67570,0.12327358566620224,0.047823529351535235,0.19872364198086925,0.0010854482882892845,0.0032563448648678535,1.9971445930024854e-15,4.7931470232059646e-15,0.00142325601702692,0.00426976805108076,,,0.022847656832086432,0.06854297049625929,,,,
exclude_2024_08,T11,Long-term safety and existential risk,143302,578,67570,-0.16311960323285457,-0.2748445197061729,-0.0513946867595362,0.002340080148319303,0.0056161923559663275,2.8575573908199994e-45,8.572672172459999e-45,0.0024081687786087222,0.005779605068660933,,,0.033642724912497986,0.08074253978999517,,,,
exclude_2024_08,T12,"Social imaginaries, technological change, and human-AI futures",143302,578,67570,-0.11997744364432118,-0.22968621948216392,-0.010268667806478494,0.03261916394487315,0.05591856676263968,5.0145390083312244e-08,6.6860520111083e-08,0.03680043715289591,0.0630864636906787,,,0.15179265804344327,0.2785797814718184,,,,
exclude_2024_08_29_to_31,T01,"Work, productivity, and industrial application",146970,606,68876,-0.44580690936601103,-0.6247064027755733,-0.26690741595644873,1.0377970583708503e-06,6.2267823502251015e-06,4.109808372811402e-59,1.6439233491245607e-58,1.4490377747856144e-06,8.694226648713686e-06,,,0.003785125933210021,0.015140503732840085,,,,
exclude_2024_08_29_to_31,T02,"Content creation, copyright, originality, and AI aesthetics",146970,606,68876,-0.1026411974200179,-0.236797460364219,0.031515065524183206,0.13590277460412298,0.1640801302724761,2.8197164538456234e-08,3.7596219384608315e-08,0.1389668942913524,0.1680547814014875,,,0.2625927306723468,0.36790195732892245,,,,
exclude_2024_08_29_to_31,T03,"Credibility, factual accuracy, and transparency",146970,606,68876,0.012935667263346507,-0.03798916629598173,0.06386050082267473,0.6172490732348598,0.6172490732348598,0.2605775554501938,0.2605775554501938,0.6264910262459147,0.6264910262459147,,,0.7218458336914385,0.7218458336914385,,,,
exclude_2024_08_29_to_31,T04,"Privacy, data, and cybersecurity",146970,606,68876,-0.05981414993339407,-0.14165648888647434,0.022028189019686187,0.13673344189373007,0.1640801302724761,8.22684686139928e-08,9.872216233679137e-08,0.14004565116790624,0.1680547814014875,,,0.38487167508264,0.461846010099168,,,,
exclude_2024_08_29_to_31,T05,"Misinformation, deepfakes, and content authenticity",146970,606,68876,0.09073963545064524,0.0010713458941924588,0.180407925007098,0.051082078227558184,0.07662311734133728,1.3303052204676889e-12,2.6606104409353778e-12,0.052606850328868006,0.07891027549330201,,,0.27592646799669185,0.36790195732892245,,,,
exclude_2024_08_29_to_31,T06,"Fairness, bias, and ethical responsibility",146970,606,68876,0.03314592987982464,-0.05826254375360339,0.12455440351325268,0.4824805949110432,0.5263424671756834,0.007666444589837448,0.008363394098004488,0.48448610211000964,0.5285302932109196,,,0.5685864780712844,0.6202761578959466,,,,
exclude_2024_08_29_to_31,T07,"Emotional companionship, interaction, and anthropomorphism",146970,606,68876,0.2048695217578931,0.14515523113227624,0.26458381238351,5.340489587151936e-11,6.408587504582323e-10,3.0809750614662317e-60,1.848585036879739e-59,7.427165940588838e-11,8.912599128706605e-10,,,7.859302259046275e-06,9.43116271085553e-05,,,,
exclude_2024_08_29_to_31,T08,"Education, learning, AI literacy, and research",146970,606,68876,0.3513193738469975,0.14911379279356124,0.5535249549004337,0.00038482996443598756,0.0015393198577439502,1.9059260922068083e-76,2.28711131064817e-75,0.0004172866516193359,0.0016691466064773436,,,0.002159882107301144,0.012959292643806863,,,,
exclude_2024_08_29_to_31,T09,"Governance, regulation, law, and public institutions",146970,606,68876,-0.15262930632897262,-0.2715916996199887,-0.03366691303795654,0.00890104687376205,0.015258937497877798,3.142322252635335e-13,7.541573406324804e-13,0.011233196283602928,0.01925690791474788,,,0.12208676733205573,0.20929160114066697,,,,
exclude_2024_08_29_to_31,T10,"International competition, national innovation, and geopolitics",146970,606,68876,0.10242393268454326,0.03301967603816527,0.17182818933092125,0.0032988770275284873,0.00791730486606837,8.907439568300098e-12,1.5269896402800166e-11,0.004277989584658237,0.010267175003179769,,,0.04291642567249204,0.1029994216139809,,,,
exclude_2024_08_29_to_31,T11,Long-term safety and existential risk,146970,606,68876,-0.16987675286497053,-0.2759749659401174,-0.06377853978982363,0.0007536784419496191,0.0022610353258488572,2.832378259690621e-54,8.497134779071864e-54,0.0007790654166964295,0.0023371962500892884,,,0.018486735566607054,0.05546020669982116,,,,
exclude_2024_08_29_to_31,T12,"Social imaginaries, technological change, and human-AI futures",146970,606,68876,-0.14629882465827757,-0.24894471654212974,-0.043652932774425376,0.005368127388617999,0.010736254777235998,2.3218603317231468e-11,3.48279049758472e-11,0.006916193587445532,0.013832387174891063,,,0.06272137537847886,0.1254427507569577,,,,
exclude_deepfake_source,T01,"Work, productivity, and industrial application",147274,609,69088,-0.4526441225321223,-0.630103691259949,-0.2751845538042955,5.751362538586751e-07,3.4508175231520507e-06,3.82919963160298e-61,2.297519778961788e-60,8.223718143294882e-07,4.934230885976929e-06,,,0.0030546632949851184,0.012218653179940473,,,,
exclude_deepfake_source,T02,"Content creation, copyright, originality, and AI aesthetics",147274,609,69088,-0.11047543585936909,-0.243442744181428,0.022491872462689792,0.10547638802275991,0.14063518403034653,1.7630317881812312e-09,2.3507090509083086e-09,0.10819164578963772,0.14425552771951697,,,0.2258992038434684,0.30119893845795787,,,,
exclude_deepfake_source,T03,"Credibility, factual accuracy, and transparency",147274,609,69088,0.012391353764502271,-0.038028066223806375,0.06281077375281091,0.6288002180194457,0.6288002180194457,0.2766143052246576,0.2766143052246576,0.6376270387742303,0.6376270387742303,,,0.7306391719263954,0.7306391719263954,,,,
exclude_deepfake_source,T04,"Privacy, data, and cybersecurity",147274,609,69088,-0.06069410933813982,-0.14197010114364436,0.020581882467364726,0.12798782305935089,0.15358538767122107,4.3271580387524353e-08,5.1925896465029225e-08,0.13116521070453474,0.15739825284544168,,,0.3736761013175779,0.4076466559828122,,,,
exclude_deepfake_source,T05,"Misinformation, deepfakes, and content authenticity",147274,609,69088,0.11108754971939785,0.019055179061585,0.20311992037721072,0.020062820237150523,0.030094230355725785,5.574696340851704e-18,1.3379271218044089e-17,0.02083494656366929,0.031252419845503934,,,0.19280046757631042,0.28920070136446563,,,,
exclude_deepfake_source,T06,"Fairness, bias, and ethical responsibility",147274,609,69088,0.059872603545244485,-0.036742177529628904,0.15648738462011785,0.23203980224494392,0.253134329721757,1.6557678268091423e-06,1.8062921747008824e-06,0.2338203010491302,0.25507669205359657,,,0.3440554730716169,0.4076466559828122,,,,
exclude_deepfake_source,T07,"Emotional companionship, interaction, and anthropomorphism",147274,609,69088,0.204741741275038,0.14546115317314512,0.2640223293769309,4.2020086460583586e-11,5.04241037527003e-10,8.769658165601898e-61,3.507863266240759e-60,5.830545522538985e-11,6.996654627046781e-10,,,6.904360377660337e-06,8.285232453192404e-05,,,,
exclude_deepfake_source,T08,"Education, learning, AI literacy, and research",147274,609,69088,0.34707601524699205,0.14696735688695053,0.5471846736070336,0.0003955538637335577,0.0015822154549342308,2.629457440120238e-75,3.155348928144285e-74,0.0004293406992476403,0.0017173627969905613,,,0.0022265395391079,0.012218653179940473,,,,
exclude_deepfake_source,T09,"Governance, regulation, law, and public institutions",147274,609,69088,-0.1517119444681871,-0.26997248013577513,-0.03345140880059905,0.00889692085393858,0.015251864321037565,3.6437712647654523e-13,7.287542529530904e-13,0.011248656120110029,0.019283410491617192,,,0.1216405427170428,0.20852664465778764,,,,
exclude_deepfake_source,T10,"International competition, national innovation, and geopolitics",147274,609,69088,0.09900881363185292,0.030165213920280685,0.16785241334342518,0.004210624172622891,0.008421248345245783,3.705796211120732e-11,5.558694316681097e-11,0.005419874377616558,0.010839748755233115,,,0.04936398688942071,0.10043957816267472,,,,
exclude_deepfake_source,T11,Long-term safety and existential risk,147274,609,69088,-0.17061327997205283,-0.27618481837681225,-0.06504174156729339,0.0006620296196164504,0.0019860888588493514,1.3444659858428498e-55,4.03339795752855e-55,0.0006832883667978831,0.0020498651003936492,,,0.017261774313547848,0.051785322940643544,,,,
exclude_deepfake_source,T12,"Social imaginaries, technological change, and human-AI futures",147274,609,69088,-0.15360177656977012,-0.25569021344658477,-0.05151333969295548,0.003301921193137467,0.007924610863529922,1.7788868094739686e-12,3.0495202448125176e-12,0.004370753569162363,0.010489808565989672,,,0.050219789081337354,0.10043957816267472,,,,
through_2024_06,T01,"Work, productivity, and industrial application",136116,547,64720,-0.550459963885828,-0.7574195795476002,-0.34350034822405573,2.0464776539955954e-07,1.2278865923973573e-06,4.4793685765463043e-73,2.6876211459277825e-72,2.833554564224533e-07,1.7001327385347196e-06,,,0.0013181690744951586,0.007909014446970952,,,,
through_2024_06,T02,"Content creation, copyright, originality, and AI aesthetics",136116,547,64720,-0.14305349320981167,-0.2828232306221627,-0.0032837557974605943,0.044522273104152015,0.07632389674997488,5.214879199300052e-12,1.0429758398600104e-11,0.0465700272140385,0.07983433236692315,,,0.1405352183572718,0.2810704367145436,,,,
through_2024_06,T03,"Credibility, factual accuracy, and transparency",136116,547,64720,-0.02500544757389129,-0.07978189666318436,0.02977100151540179,0.3737685574594096,0.4077475172284469,0.04137656094365634,0.04137656094365634,0.3831740362790954,0.418008039577195,,,0.5292340182631439,0.5406852040255412,,,,
through_2024_06,T04,"Privacy, data, and cybersecurity",136116,547,64720,-0.060825193028788194,-0.15327989733534586,0.03162951127776946,0.18227504514750237,0.21873005417700284,2.4604807011309234e-07,3.280640934841231e-07,0.18448366201104904,0.22138039441325885,,,0.4266040422454058,0.511924850694487,,,,
through_2024_06,T05,"Misinformation, deepfakes, and content authenticity",136116,547,64720,0.12296689716091583,0.019486257663142673,0.226447536658689,0.021959494040818216,0.04391898808163643,9.160058334287912e-19,2.198414000229099e-18,0.02262276239743406,0.04524552479486812,,,0.18167176044103783,0.3114373036132077,,,,
through_2024_06,T06,"Fairness, bias, and ethical responsibility",136116,547,64720,0.041303342893117496,-0.0642127916293826,0.14681947741561763,0.44814195067412965,0.4481419506741296,0.0027207847765960244,0.002968128847195663,0.44992294302560687,0.44992294302560687,,,0.5406852040255412,0.5406852040255412,,,,
through_2024_06,T07,"Emotional companionship, interaction, and anthropomorphism",136116,547,64720,0.20079173271103445,0.13001633826537126,0.2715671271566977,3.670055144461496e-08,4.404066173353795e-07,2.2772561406526008e-48,9.109024562610403e-48,4.370836504812603e-08,5.245003805775123e-07,,,0.00020435037798925476,0.002452204535871057,,,,
through_2024_06,T08,"Education, learning, AI literacy, and research",136116,547,64720,0.43266476508093443,0.17275767721509752,0.6925718529467714,0.0006292792280890842,0.002517116912356337,6.541015358456184e-91,7.849218430147421e-90,0.0006643410929785659,0.0026573643719142634,,,0.00241579717017476,0.00966318868069904,,,,
through_2024_06,T09,"Governance, regulation, law, and public institutions",136116,547,64720,-0.125647981861494,-0.26176834811772615,0.010472384394738108,0.06315497137462758,0.09473245706194137,3.404880072397322e-08,5.1073201085959826e-08,0.07026487969205553,0.10539731953808329,,,0.2662947380690881,0.39944210710363215,,,,
through_2024_06,T10,"International competition, national innovation, and geopolitics",136116,547,64720,0.11055297261487124,0.029696187835856827,0.19140975739388566,0.0062941787155101035,0.01888253614653031,1.756123636710664e-11,3.0104976629325674e-11,0.007562763631391011,0.022688290894173034,,,0.07124237451126468,0.18821269683970787,,,,
through_2024_06,T11,Long-term safety and existential risk,136116,547,64720,-0.15227393715697513,-0.2754000618549778,-0.02914781245897248,0.011029496757474267,0.026470792217938244,8.486078540544771e-33,2.545823562163431e-32,0.01128291874905094,0.027079004997722256,,,0.07842195701654495,0.18821269683970787,,,,
through_2024_06,T12,"Social imaginaries, technological change, and human-AI futures",136116,547,64720,-0.08787605250595075,-0.2114832681038458,0.03573116309194431,0.16463344384787648,0.21873005417700284,0.0001899595567648789,0.00022795146811785465,0.17284339967202889,0.22138039441325885,,,0.3557590603878681,0.47434541385049084,,,,
high_reliability,T01,"Work, productivity, and industrial application",141831,609,67848,-0.4602833151979857,-0.6362621218033709,-0.2843045085926005,2.9966289685974055e-07,1.7979773811584434e-06,4.6068841598078715e-63,1.8427536639231486e-62,4.3346272721136157e-07,2.6007763632681694e-06,,,0.002326856476449164,0.009307425905796656,,,,
high_reliability,T02,"Content creation, copyright, originality, and AI aesthetics",141831,609,67848,-0.11879345624268833,-0.25360459263420265,0.016017680148825937,0.0860760202649791,0.10329122431797493,1.5112785509547663e-10,2.0150380679396883e-10,0.08841433631917105,0.10609720358300526,,,0.1971693934970884,0.26526577411444824,,,,
high_reliability,T03,"Credibility, factual accuracy, and transparency",141831,609,67848,0.01239842767353247,-0.03759158985412063,0.06238844520118557,0.6258519176511554,0.6258519176511554,0.2800098284646546,0.2800098284646546,0.6348761393568542,0.6348761393568542,,,0.726740042648675,0.7267400426486749,,,,
high_reliability,T04,"Privacy, data, and cybersecurity",141831,609,67848,-0.07648688033185869,-0.16059472702337252,0.007620966359655123,0.0610445436288041,0.08139272483840547,1.2827312427260043e-11,1.9240968640890064e-11,0.06307915463389893,0.08410553951186524,,,0.280448571935331,0.3267383673247377,,,,
high_reliability,T05,"Misinformation, deepfakes, and content authenticity",141831,609,67848,0.11302759076881222,0.018568814471958347,0.2074863670656661,0.021315378153257823,0.031973067229886735,3.464489474141297e-18,8.314774737939113e-18,0.022074258432917746,0.03311138764937662,,,0.1989493305858362,0.26526577411444824,,,,
high_reliability,T06,"Fairness, bias, and ethical responsibility",141831,609,67848,0.06953520669788715,-0.034772000417233155,0.17384241381300747,0.20107308870061857,0.2193524604006748,1.279711814928236e-07,1.3960492526489844e-07,0.20235258491675878,0.22074827445464595,,,0.2995101700476762,0.3267383673247377,,,,
high_reliability,T07,"Emotional companionship, interaction, and anthropomorphism",141831,609,67848,0.21408751297211245,0.15557099556854895,0.27260403037567593,4.742516432390808e-12,5.691019718868969e-11,1.5030798493770151e-65,9.018479096262091e-65,6.9646081101509136e-12,8.357529732181096e-11,,,2.054104604599652e-06,2.4649255255195826e-05,,,,
high_reliability,T08,"Education, learning, AI literacy, and research",141831,609,67848,0.3408114184873198,0.1484543969689985,0.533168440005641,0.0003301514311199094,0.0012858578140278413,1.996371489817135e-72,2.395645787780562e-71,0.00035984149785639875,0.001439365991425595,,,0.0019145053950496136,0.009307425905796656,,,,
high_reliability,T09,"Governance, regulation, law, and public institutions",141831,609,67848,-0.16368377403066128,-0.2827230883615594,-0.044644459699763175,0.004953502844855122,0.009907005689710244,2.874418684511441e-15,4.927574887733898e-15,0.006384104424859903,0.012768208849719806,,,0.09547643912982946,0.16367389565113624,,,,
high_reliability,T10,"International competition, national innovation, and geopolitics",141831,609,67848,0.11233171452350638,0.04825245966792143,0.17641096937909131,0.0004286192713426137,0.0012858578140278413,2.53024600932671e-15,4.927574887733898e-15,0.0006170980026099234,0.0015140883884512228,,,0.01747106573064886,0.041930557753557265,,,,
high_reliability,T11,Long-term safety and existential risk,141831,609,67848,-0.15790572812437648,-0.25697450544788164,-0.058836950800871306,0.0006129630791262349,0.0014711113899029636,2.153123543463885e-53,6.459370630391654e-53,0.0006308701618546762,0.0015140883884512228,,,0.014606608977688035,0.041930557753557265,,,,
high_reliability,T12,"Social imaginaries, technological change, and human-AI futures",141831,609,67848,-0.12158519997871595,-0.2137510216617627,-0.02941937829566921,0.009912354002930692,0.0169926068621669,9.868362501144892e-10,1.184203500137387e-09,0.01213802066857501,0.020808035431842873,,,0.09274449778009172,0.16367389565113624,,,,
common_keyword_support,T01,"Work, productivity, and industrial application",150224,609,72725,-0.4432589642101396,-0.6166677893173023,-0.2698501391029769,5.45206924927849e-07,3.271241549567094e-06,5.468647064364919e-62,3.281188238618951e-61,7.75303425237863e-07,4.651820551427178e-06,,,0.0029580309452287242,0.011832123780914897,,,,
common_keyword_support,T02,"Content creation, copyright, originality, and AI aesthetics",150224,609,72725,-0.10944741862696092,-0.2390504494698665,0.020155612215944693,0.10001243169717408,0.10910447094237172,8.387832767837366e-10,1.006539932140484e-09,0.10258406669516763,0.11190989094018287,,,0.21979980256138076,0.2637597630736569,,,,
common_keyword_support,T03,"Credibility, factual accuracy, and transparency",150224,609,72725,0.013051432348457927,-0.036148238999463955,0.06225110369637981,0.6017073800787658,0.6017073800787658,0.24034324280941333,0.24034324280941333,0.6110331368470012,0.6110331368470012,,,0.7107243191938835,0.7107243191938833,,,,
common_keyword_support,T04,"Privacy, data, and cybersecurity",150224,609,72725,-0.06638207859063353,-0.14721300804423285,0.014448850862965794,0.09293463656798212,0.10910447094237172,1.8847409699981966e-09,2.0560810581798506e-09,0.09564978464931978,0.11190989094018287,,,0.32638333549501,0.35605454781273815,,,,
common_keyword_support,T05,"Misinformation, deepfakes, and content authenticity",150224,609,72725,0.11248238655956666,0.022222371215300997,0.20274240190383233,0.01647675502127996,0.02471513253191994,4.465739366855782e-19,1.0717774480453877e-18,0.017132396920371613,0.02569859538055742,,,0.1794394632983486,0.24873902398155204,,,,
common_keyword_support,T06,"Fairness, bias, and ethical responsibility",150224,609,72725,0.09077283842034434,-0.01329082745653823,0.1948365042972269,0.09491439216276308,0.10910447094237172,1.6341675477079804e-11,2.4512513215619708e-11,0.09606318272211874,0.11190989094018287,,,0.18655426798616404,0.24873902398155204,,,,
common_keyword_support,T07,"Emotional companionship, interaction, and anthropomorphism",150224,609,72725,0.20087207374080468,0.1428914636380017,0.25885268384360766,3.6517315862702787e-11,4.3820779035243344e-10,5.589313417005668e-61,2.2357253668022673e-60,5.084052713161229e-11,6.100863255793475e-10,,,6.629814340207673e-06,7.955777208249208e-05,,,,
common_keyword_support,T08,"Education, learning, AI literacy, and research",150224,609,72725,0.33693587934299235,0.14126545472846258,0.5326063039575222,0.00043513989939931286,0.0017405595975972514,3.1915786889585623e-75,3.829894426750275e-74,0.00047089793419966203,0.001883591736798648,,,0.0023728668231448526,0.011832123780914897,,,,
common_keyword_support,T09,"Governance, regulation, law, and public institutions",150224,609,72725,-0.15297282569009507,-0.26905460300561984,-0.03689104837457035,0.007148877482372693,0.01225521854121033,7.452869819641274e-14,1.4905739639282548e-13,0.009128483779427005,0.01564882933616058,,,0.11200688369467321,0.1920118006194398,,,,
common_keyword_support,T10,"International competition, national innovation, and geopolitics",150224,609,72725,0.094539050750347,0.027706641178842126,0.1613714603218519,0.004880270044062801,0.009760540088125602,5.2872036903957455e-11,7.049604920527661e-11,0.0061408632595668184,0.012281726519133637,,,0.05000979702473884,0.11448692709021478,,,,
common_keyword_support,T11,Long-term safety and existential risk,150224,609,72725,-0.16698121425628334,-0.27009673431021536,-0.06386569420235129,0.0006478958411777604,0.0019436875235332811,1.4294333911913354e-55,4.2883001735740065e-55,0.000668759469766886,0.002006278409300658,,,0.017010127115943473,0.05103038134783042,,,,
common_keyword_support,T12,"Social imaginaries, technological change, and human-AI futures",150224,609,72725,-0.14461883095395778,-0.24383972463044934,-0.04539793727746618,0.004421859396346957,0.009760540088125602,5.585720687148919e-12,9.575521177969575e-12,0.005697106888288203,0.012281726519133637,,,0.05724346354510739,0.11448692709021478,,,,

